Multi-scale Population and Mobility Estimation with Geo-tagged Tweets

Recent outbreaks of Ebola and Dengue viruses have again elevated the significance of the capability to quickly predict disease spread in an emergent situation. However, existing approaches usually rely heavily on the time-consuming census processes, or the privacy-sensitive call logs, leading to their unresponsive nature when facing the abruptly changing dynamics in the event of an outbreak. In this paper we study the feasibility of using large-scale Twitter data as a proxy of human mobility to model and predict disease spread. We report that for Australia, Twitter users' distribution correlates well the census-based population distribution, and that the Twitter users' travel patterns appear to loosely follow the gravity law at multiple scales of geographic distances, i.e. national level, state level and metropolitan level. The radiation model is also evaluated on this dataset though it has shown inferior fitness as a result of Australia's sparse population and large landmass. The outcomes of the study form the cornerstones for future work towards a model-based, responsive prediction method from Twitter data for disease spread.

==> figs/gravity_m_scale.py <==
import numpy as np
from pyproj import Proj
import scipy
import scipy.spatial
from scipy.stats import pearsonr
import matplotlib.pyplot as plt
import binning
import pickle
from csvfile_read import *
from city_list import populations
from pylab import *

rcParams['pdf.use14corefonts'] = True
rcParams['font.family'] = 'serif'
rcParams['font.serif'] = 'Helvetica'
rcParams['ps.useafm'] = True
rcParams['axes.unicode_minus'] = False

rcParams['xtick.labelsize'] = '22'
rcParams['ytick.labelsize'] = '22'
rcParams['font.size'] = '22'
rcParams['legend.fontsize'] = '22'
rcParams['legend.frameon'] = False
rcParams['axes.labelsize'] = '26'
rcParams['xtick.major.pad'] = '24'

def GPStoXY(lon, lat):
    lon = np.float_(lon)
    lat = np.float_(lat)
    proj_init = Proj(init = 'epsg:3112')
    X, Y = proj_init(lon, lat)
            
    return X,Y

def r_val(x,y,a,b):
    return 1-np.mean(( a*x+b-y )**2)/(np.std(y)**2)
    
def r_val2(x,y):
#    return 1-np.mean(( x-y )**2)/(np.std(y)**2)
    return np.mean(np.abs( x-y )), pearsonr(np.log(x),np.log(y))
    

for fname in ['aucities','nswcities','suburbs']:
#fname = 'suburbs'
    print 'computing for ',fname
    tmat = pickle.load(open(fname+'-T.p','rb'))
    tmat[tmat==0]=1
    
    # ins = np.sum(tmat,axis=0)
    # outs = np.sum(tmat,axis=1)
    
    # tmat_normed_in = tmat/np.tile(ins,[tmat.shape[0],1])
    # tmat_normed_out = tmat/np.tile(outs,[tmat.shape[0],1]).T
    
    # print tmat_normed_out
    
    S = pickle.load(open(fname+'.p','rb'))[:,2:]
    
    #tmat = tmat[11:,11:]
    #cities = cities[11:,:]
    
    #print tmat
    
    N = tmat.shape[0]
    
    
    ds = scipy.spatial.distance.pdist(S)
    D = scipy.spatial.distance.squareform(ds)/1000.0
    
    mass = pickle.load(open(fname+'-M.p','rb'))[0,:]
    #mass = np.array(populations[fname])
    print mass
    
    #mass_prod = np.zeros([N,N])
    #flux = np.zeros([N,N])
    
    
    
    
    
    #fit gravity model 4 param
    lval = []
    rval = []
    
    ms = []
    ns = []
    ds = []
    ts=[]
    for i in range(0,N):
        for j in range(i+1,N):
                mass_prod = mass[i]*mass[j]
                flux =  tmat[i,j]
                lval.append(flux/mass_prod)
                rval.append(D[i,j])
                ms.append(mass[i])
                ns.append(mass[j])
                ds.append(D[i,j])
                ts.append(tmat[i,j])
                
    ms = np.array(ms)
    ns = np.array(ns)
    ds = np.array(ds)
    ts = np.array(ts)
#    ts[ts==0] = 1
    
    X = np.log(np.vstack([np.ones(ms.shape),ms,ns,ds]).T)
    b,c,d,a = np.linalg.lstsq(X, np.log(ts))[0]
    
    ts = []
    
    #predict with gravity model 4 param
    tg = []
    for i in range(0,N):
        for j in range(0,N):
            if i != j:
                ts.append( tmat[i,j] )
                tg.append( (np.e**b)*(mass[i]**c)*(mass[j]**d)/(D[i,j]**-a) )
    
    ts = np.array(ts)
    tg = np.array(tg)
    print 'r value for gravity model 4 fitting: ', r_val2(tg, ts), np.sum((np.abs(tg-ts)/ts)<0.5)/380.0
    tg = np.round(tg+0.5)
    
    
    
    e=binning.create_log_bin2(min(tg),max(tg),30)[0]
    x,y=binning.data_bin_XY(tg, ts, e )
    #lx = np.log(x)
    #ly = np.log(y)
    #ga,gb = np.polyfit(x,y,1)
    #print 'a,b,r values for gravity prediction:', (ga,gb,r_val(x,y,ga,gb))
    
    fig=plt.figure()
    plt.loglog(tg,ts,'+b')
    #plt.loglog(tg[(np.abs(tg-ts)/ts)<0.5],ts[(np.abs(tg-ts)/ts)<0.5],'ob')
    #plt.loglog(tg[(np.abs(tg-ts)/ts)>=0.5],ts[(np.abs(tg-ts)/ts)>=0.5],'ok')
    plt.loglog(x,y,'o',color='red')
    plt.xlim([1e0,1e5])
    plt.ylim([1e0,1e5])
    plt.plot([1e0,1e5],[1e0,1e5],'r-')
    plt.xlabel('Estimated traffic')
    plt.ylabel('Traffic from tweets')
    ax = fig.gca()
    ax.set_aspect('equal', 'box')
    #plt.show()
    plt.title('Gravity 4Param')
    plt.savefig('grvt4-%s.pdf'%fname,bbox_inches='tight')
    
    plt.close()
    
    
    
    
    
    #fit 2 param
    lval = np.array(lval)
    rval = np.array(rval)
    e=binning.create_log_bin2(min(rval),max(rval),20)[0]
    x,y=binning.data_bin_XY(rval, lval, e )
    x = np.log(x)
    y = np.log(y)
    a,b = np.polyfit(x,y,1)
#    print 'r value for gravity model fitting:', r_val(x,y,a,b)
    
    ts = []
    
    #predict with gravity model
    tg = []
    for i in range(0,N):
        for j in range(0,N):
            if i != j:
                ts.append( tmat[i,j] )
                tg.append( np.e**b*mass[i]*mass[j]/(D[i,j]**-a) )
    
    ts = np.array(ts)
    tg = np.array(tg)
    print 'r value for gravity model 2 fitting: ', r_val2(tg, ts), np.sum((np.abs(tg-ts)/ts)<0.5)/380.0
    tg = np.round(tg+0.5)
    
    
    
    e=binning.create_log_bin2(min(tg),max(tg),30)[0]
    x,y=binning.data_bin_XY(tg, ts, e )
    #lx = np.log(x)
    #ly = np.log(y)
    ga,gb = np.polyfit(x,y,1)
    #print 'a,b,r values for gravity prediction:', (ga,gb,r_val(x,y,ga,gb))
    
    fig=plt.figure()
    plt.loglog(tg,ts,'+b')
    #plt.loglog(tg[(np.abs(tg-ts)/ts)<0.2],ts[(np.abs(tg-ts)/ts)<0.2],'ob')
    #plt.loglog(tg[(np.abs(tg-ts)/ts)>=0.2],ts[(np.abs(tg-ts)/ts)>=0.2],'ok')

    plt.loglog(x,y,'o',color='red')
    plt.xlim([1e0,1e5])
    plt.ylim([1e0,1e5])
    plt.plot([1e0,1e5],[1e0,1e5],'r-')
    plt.xlabel('Estimated traffic')
    plt.ylabel('Traffic from tweets')

    ax = fig.gca()
    ax.set_aspect('equal', 'box')
    plt.title('Gravity 2Param')
    plt.savefig('grvt2-%s.pdf'%fname,bbox_inches='tight')
    plt.close()
    
    
    #radiation model
    Tr = np.zeros([N,N])
    tr = []
    
    epss = {'aucities':50,'nswcities':25,'suburbs':2,}
    eps = epss[fname]
    
    for i in range(0,N):
        for j in range(0,N):
            if i != j:
                m = mass[i]
                n = mass[j]
    
                s = np.sum( mass[ np.where( D[i,:] + eps <= D[i,j] ) ] )            
                #s = m*D[i,j]**2
                
                #print m,n,s
                tr.append( np.sum(tmat[i,:])*m*n/(m+s)/(m+n+s) )
    
    tr = np.array(tr)
    c = np.sum(ts[ts!=0])/float(np.sum(tr))
    ntr = tr*c
    
    print 'r value for radition model fitting: ', r_val2(ntr, ts), np.sum((np.abs(ntr-ts)/ts)<0.5)/380.0
    ntr = np.round(ntr+0.5)
        
    e=binning.create_log_bin2(min(ntr),max(ntr),30)[0]
    x,y=binning.data_bin_XY(ntr, ts, e )
    #lx = np.log(x)
    #ly = np.log(y)
    ra,rb = np.polyfit(x,y,1)
    #print 'a,b,r values for radiation prediction:', (ra,rb)
    
    fig=plt.figure()
    plt.xlim([1e0,1e5])
    plt.ylim([1e0,1e5])
    plt.plot([1e0,1e5],[1e0,1e5],'r-')
    plt.xlabel('Estimated traffic')
    plt.ylabel('Traffic from tweets')

    plt.loglog(ntr,ts,'+b')
    #plt.loglog(tg[(np.abs(ntr-ts)/ts)<0.2],ts[(np.abs(ntr-ts)/ts)<0.2],'ob')
    #plt.loglog(tg[(np.abs(ntr-ts)/ts)>=0.2],ts[(np.abs(ntr-ts)/ts)>=0.2],'ok')

    plt.loglog(x,y,'ob',color='red')
    ax = fig.gca()
    ax.set_aspect('equal', 'box')
    plt.title('Radiation')
    plt.savefig('rd-%s.pdf'%fname,bbox_inches='tight')
    plt.close()
    
    

